SoK: Unintended Interactions among Machine Learning Defenses and Risks

Machine learning (ML) models cannot neglect risks to security, privacy, and fairness. Several defenses have been proposed to mitigate such risks. When a defense is effective in mitigating one risk, it may correspond to increased or decreased susceptibility to other risks. Existing research lacks an effective framework to recognize and explain these unintended interactions. We present such a framework, based on the conjecture that overfitting and memorization underlie unintended interactions. We survey existing literature on unintended interactions, accommodating them within our framework. We use our framework to conjecture on two previously unexplored interactions, and empirically validate our conjectures.

==> SoK_MLConflicts/figures/make_boxplots.py <==
import numpy as np
import matplotlib.pyplot as plt
from scipy import stats
import matplotlib.patches as mpatches

plt.rc('font', family='serif')
plt.rc('xtick', labelsize='medium')
plt.rc('ytick', labelsize='medium')
plt.rc('grid', linestyle="dotted", color='black')

# construct some data
intgrads = np.array([69.90, 73.47, 64.76, 51.63, 47.71, 54.47, 55.99,71.15])
intgrad_std = np.array([3.24,0.77,0.31,1.60,2.53,0.45,0.54,1.88])
deeplift= np.array([73.78, 82.14, 64.23, 56.57, 49.32, 53.30, 61.39, 66.45])
deeplift_std = np.array([1.03,0.25,2.02,0.88,1.08, 1.71, 0.48, 2.74])
smoothgrad = np.array([74.09 , 76.01 , 70.21 , 56.89, 51.11 , 51.54 , 55.03 , 75.34 ])
smoothgrad_std = np.array([2.17, 0.44,1.05, 0.94,0.48, 1.05,  0.85, 0.86 ])


q1_intgrads = intgrads + intgrad_std * stats.norm.ppf(0.25)
q3_intgrads = intgrads + intgrad_std * stats.norm.ppf(0.75)
whislo_intgrads = q1_intgrads - (q3_intgrads - q1_intgrads)*1.5
whishi_intgrads = q3_intgrads + (q3_intgrads - q1_intgrads)*1.5

q1_deeplift = deeplift + deeplift_std * stats.norm.ppf(0.25)
q3_deeplift = deeplift + deeplift_std * stats.norm.ppf(0.75)
whislo_deeplift = q1_deeplift - (q3_deeplift - q1_deeplift)*1.5
whishi_deeplift = q3_deeplift + (q3_deeplift - q1_deeplift)*1.5

q1_smoothgrad = smoothgrad + smoothgrad_std * stats.norm.ppf(0.25)
q3_smoothgrad = smoothgrad + smoothgrad_std * stats.norm.ppf(0.75)
whislo_smoothgrad = q1_smoothgrad - (q3_smoothgrad - q1_smoothgrad)*1.5
whishi_smoothgrad = q3_smoothgrad + (q3_smoothgrad - q1_smoothgrad)*1.5


keys = ['med', 'q1', 'q3', 'whislo', 'whishi']
stats_intgrads = [dict(zip(keys, vals)) for vals in zip(intgrads, q1_intgrads, q3_intgrads, whislo_intgrads, whishi_intgrads)]
stats_deeplift = [dict(zip(keys, vals)) for vals in zip(deeplift, q1_deeplift, q3_deeplift, whislo_deeplift, whishi_deeplift)]
stats_smoothgrad = [dict(zip(keys, vals)) for vals in zip(smoothgrad, q1_smoothgrad, q3_smoothgrad, whislo_smoothgrad, whishi_smoothgrad)]

ax = plt.subplot()
bp1 = ax.bxp(stats_intgrads, widths = 0.3, positions=[0.7,1.7,2.7,3.7,4.7,5.7,6.7,7.7], showfliers=False, patch_artist=True,boxprops=dict(facecolor="black", color="#EA6529"),capprops=dict(color="black"),whiskerprops=dict(color="black"),flierprops=dict(color="black", markeredgecolor="black"),medianprops=dict(color="black"))
bp2 = ax.bxp(stats_smoothgrad, widths = 0.3, positions=[1,2,3,4,5,6,7,8], showfliers=False, patch_artist=True,boxprops=dict(facecolor="black", color="#29aeea"),capprops=dict(color="black"),whiskerprops=dict(color="black"),flierprops=dict(color="black", markeredgecolor="black"),medianprops=dict(color="black"))
bp3 = ax.bxp(stats_deeplift, widths = 0.3,positions=[1.3,2.3,3.3,4.3,5.3,6.3,7.3,8.3], showfliers=False, patch_artist=True,boxprops=dict(facecolor="black", color="#29ea65"),capprops=dict(color="black"),whiskerprops=dict(color="black"),flierprops=dict(color="black", markeredgecolor="black"),medianprops=dict(color="black"))

ax.set_xticklabels(['', '', '', '', '', '', '', '', '0.1', '0.2',  '0.3',  '0.4',  '0.6',  '0.7',  '0.8',  '0.9', '', '', '', '', '', '', '', ''])

intgrad_patch = mpatches.Patch(color='#EA6529', label='IntegratedGradients')
smoothgrad_patch = mpatches.Patch(color='#29aeea', label='SmoothGrad')
deeplift_patch = mpatches.Patch(color='#29ea65', label='DeepLift')
plt.legend(handles=[intgrad_patch, smoothgrad_patch, deeplift_patch], loc="best")

ax.set_xlabel('Ratio of Females', fontsize='x-large')
ax.set_ylabel('Attack Accuracy',fontsize='x-large')
plt.tick_params(bottom = False)
plt.savefig("boxplot.pdf", bbox_inches = 'tight',pad_inches = 0, dpi=400)


==> SoK_MLConflicts/figures/make_boxplots_2.py <==
import numpy as np
import matplotlib.pyplot as plt
from scipy import stats
import matplotlib.patches as mpatches

plt.rc('font', family='serif')
plt.rc('xtick', labelsize='medium')
plt.rc('ytick', labelsize='medium')
plt.rc('grid', linestyle="dotted", color='black')

# construct some data
intgrads = np.array([69.90, 73.47, 64.76, 51.63, 47.71, 54.47, 55.99,71.15])
intgrad_std = np.array([3.24,0.77,0.31,1.60,2.53,0.45,0.54,1.88])
deeplift= np.array([73.78, 82.14, 64.23, 56.57, 49.32, 53.30, 61.39, 66.45])
deeplift_std = np.array([1.03,0.25,2.02,0.88,1.08, 1.71, 0.48, 2.74])
smoothgrad = np.array([74.09 , 76.01 , 70.21 , 56.89, 51.11 , 51.54 , 55.03 , 75.34 ])
smoothgrad_std = np.array([2.17, 0.44,1.05, 0.94,0.48, 1.05,  0.85, 0.86 ])


q1_intgrads = intgrads + intgrad_std * stats.norm.ppf(0.25)
q3_intgrads = intgrads + intgrad_std * stats.norm.ppf(0.75)
whislo_intgrads = q1_intgrads - (q3_intgrads - q1_intgrads)*1.5
whishi_intgrads = q3_intgrads + (q3_intgrads - q1_intgrads)*1.5

q1_deeplift = deeplift + deeplift_std * stats.norm.ppf(0.25)
q3_deeplift = deeplift + deeplift_std * stats.norm.ppf(0.75)
whislo_deeplift = q1_deeplift - (q3_deeplift - q1_deeplift)*1.5
whishi_deeplift = q3_deeplift + (q3_deeplift - q1_deeplift)*1.5

q1_smoothgrad = smoothgrad + smoothgrad_std * stats.norm.ppf(0.25)
q3_smoothgrad = smoothgrad + smoothgrad_std * stats.norm.ppf(0.75)
whislo_smoothgrad = q1_smoothgrad - (q3_smoothgrad - q1_smoothgrad)*1.5
whishi_smoothgrad = q3_smoothgrad + (q3_smoothgrad - q1_smoothgrad)*1.5


keys = ['med', 'q1', 'q3', 'whislo', 'whishi']
stats_intgrads = [dict(zip(keys, vals)) for vals in zip(intgrads, q1_intgrads, q3_intgrads, whislo_intgrads, whishi_intgrads)]
stats_deeplift = [dict(zip(keys, vals)) for vals in zip(deeplift, q1_deeplift, q3_deeplift, whislo_deeplift, whishi_deeplift)]
stats_smoothgrad = [dict(zip(keys, vals)) for vals in zip(smoothgrad, q1_smoothgrad, q3_smoothgrad, whislo_smoothgrad, whishi_smoothgrad)]

ax = plt.subplot()
bp1 = ax.bxp(stats_intgrads, widths = 0.3, showfliers=False, patch_artist=True,boxprops=dict(facecolor="black", color="#EA6529"),capprops=dict(color="black"),whiskerprops=dict(color="black"),flierprops=dict(color="black", markeredgecolor="black"),medianprops=dict(color="black"))
ax.set_xlabel('Ratio of Females', fontsize='x-large')
ax.set_ylabel('Attack Accuracy',fontsize='x-large')
ax.set_xticklabels(['0.1', '0.2',  '0.3',  '0.4',  '0.6',  '0.7',  '0.8',  '0.9'])
plt.tick_params(bottom = False)
plt.savefig("boxplot_intgrads.pdf", bbox_inches = 'tight',pad_inches = 0, dpi=400)
plt.close()

ax = plt.subplot()
bp2 = ax.bxp(stats_smoothgrad, widths = 0.3, showfliers=False, patch_artist=True,boxprops=dict(facecolor="black", color="#29aeea"),capprops=dict(color="black"),whiskerprops=dict(color="black"),flierprops=dict(color="black", markeredgecolor="black"),medianprops=dict(color="black"))
ax.set_xlabel('Ratio of Females', fontsize='x-large')
ax.set_ylabel('Attack Accuracy',fontsize='x-large')
ax.set_xticklabels(['0.1', '0.2',  '0.3',  '0.4',  '0.6',  '0.7',  '0.8',  '0.9'])
plt.tick_params(bottom = False)
plt.savefig("boxplot_smoothgrad.pdf", bbox_inches = 'tight',pad_inches = 0, dpi=400)
plt.close()

ax = plt.subplot()
bp3 = ax.bxp(stats_deeplift, widths = 0.3, showfliers=False, patch_artist=True,boxprops=dict(facecolor="black", color="#29ea65"),capprops=dict(color="black"),whiskerprops=dict(color="black"),flierprops=dict(color="black", markeredgecolor="black"),medianprops=dict(color="black"))
ax.set_xlabel('Ratio of Females', fontsize='x-large')
ax.set_ylabel('Attack Accuracy',fontsize='x-large')
ax.set_xticklabels(['0.1', '0.2',  '0.3',  '0.4',  '0.6',  '0.7',  '0.8',  '0.9'])
plt.tick_params(bottom = False)
plt.savefig("boxplot_deeplift.pdf", bbox_inches = 'tight',pad_inches = 0, dpi=400)
plt.close()

# bp1 = ax.bxp(stats_intgrads, widths = 0.3, positions=[0.7,1.7,2.7,3.7,4.7,5.7,6.7,7.7], showfliers=False, patch_artist=True,boxprops=dict(facecolor="black", color="#EA6529"),capprops=dict(color="black"),whiskerprops=dict(color="black"),flierprops=dict(color="black", markeredgecolor="black"),medianprops=dict(color="black"))
# bp2 = ax.bxp(stats_smoothgrad, widths = 0.3, positions=[1,2,3,4,5,6,7,8], showfliers=False, patch_artist=True,boxprops=dict(facecolor="black", color="#29aeea"),capprops=dict(color="black"),whiskerprops=dict(color="black"),flierprops=dict(color="black", markeredgecolor="black"),medianprops=dict(color="black"))
# bp3 = ax.bxp(stats_deeplift, widths = 0.3,positions=[1.3,2.3,3.3,4.3,5.3,6.3,7.3,8.3], showfliers=False, patch_artist=True,boxprops=dict(facecolor="black", color="#29ea65"),capprops=dict(color="black"),whiskerprops=dict(color="black"),flierprops=dict(color="black", markeredgecolor="black"),medianprops=dict(color="black"))

# ax.set_xticklabels(['', '', '', '', '', '', '', '', '0.1', '0.2',  '0.3',  '0.4',  '0.6',  '0.7',  '0.8',  '0.9', '', '', '', '', '', '', '', ''])

# intgrad_patch = mpatches.Patch(color='#EA6529', label='IntegratedGradients')
# smoothgrad_patch = mpatches.Patch(color='#29aeea', label='SmoothGrad')
# deeplift_patch = mpatches.Patch(color='#29ea65', label='DeepLift')
# plt.legend(handles=[intgrad_patch, smoothgrad_patch, deeplift_patch], loc="best")

# ax.set_xlabel('Ratio of Females', fontsize='x-large')
# ax.set_ylabel('Attack Accuracy',fontsize='x-large')
# plt.tick_params(bottom = False)
# plt.savefig("boxplot.pdf", bbox_inches = 'tight',pad_inches = 0, dpi=400)


==> figures/make_boxplots.py <==
import numpy as np
import matplotlib.pyplot as plt
from scipy import stats
import matplotlib.patches as mpatches

plt.rc('font', family='serif')
plt.rc('xtick', labelsize='medium')
plt.rc('ytick', labelsize='medium')
plt.rc('grid', linestyle="dotted", color='black')

# construct some data
intgrads = np.array([69.90, 73.47, 64.76, 51.63, 47.71, 54.47, 55.99,71.15])
intgrad_std = np.array([3.24,0.77,0.31,1.60,2.53,0.45,0.54,1.88])
deeplift= np.array([73.78, 82.14, 64.23, 56.57, 49.32, 53.30, 61.39, 66.45])
deeplift_std = np.array([1.03,0.25,2.02,0.88,1.08, 1.71, 0.48, 2.74])
smoothgrad = np.array([74.09 , 76.01 , 70.21 , 56.89, 51.11 , 51.54 , 55.03 , 75.34 ])
smoothgrad_std = np.array([2.17, 0.44,1.05, 0.94,0.48, 1.05,  0.85, 0.86 ])


q1_intgrads = intgrads + intgrad_std * stats.norm.ppf(0.25)
q3_intgrads = intgrads + intgrad_std * stats.norm.ppf(0.75)
whislo_intgrads = q1_intgrads - (q3_intgrads - q1_intgrads)*1.5
whishi_intgrads = q3_intgrads + (q3_intgrads - q1_intgrads)*1.5

q1_deeplift = deeplift + deeplift_std * stats.norm.ppf(0.25)
q3_deeplift = deeplift + deeplift_std * stats.norm.ppf(0.75)
whislo_deeplift = q1_deeplift - (q3_deeplift - q1_deeplift)*1.5
whishi_deeplift = q3_deeplift + (q3_deeplift - q1_deeplift)*1.5

q1_smoothgrad = smoothgrad + smoothgrad_std * stats.norm.ppf(0.25)
q3_smoothgrad = smoothgrad + smoothgrad_std * stats.norm.ppf(0.75)
whislo_smoothgrad = q1_smoothgrad - (q3_smoothgrad - q1_smoothgrad)*1.5
whishi_smoothgrad = q3_smoothgrad + (q3_smoothgrad - q1_smoothgrad)*1.5


keys = ['med', 'q1', 'q3', 'whislo', 'whishi']
stats_intgrads = [dict(zip(keys, vals)) for vals in zip(intgrads, q1_intgrads, q3_intgrads, whislo_intgrads, whishi_intgrads)]
stats_deeplift = [dict(zip(keys, vals)) for vals in zip(deeplift, q1_deeplift, q3_deeplift, whislo_deeplift, whishi_deeplift)]
stats_smoothgrad = [dict(zip(keys, vals)) for vals in zip(smoothgrad, q1_smoothgrad, q3_smoothgrad, whislo_smoothgrad, whishi_smoothgrad)]

ax = plt.subplot()
bp1 = ax.bxp(stats_intgrads, widths = 0.3, positions=[0.7,1.7,2.7,3.7,4.7,5.7,6.7,7.7], showfliers=False, patch_artist=True,boxprops=dict(facecolor="black", color="#EA6529"),capprops=dict(color="black"),whiskerprops=dict(color="black"),flierprops=dict(color="black", markeredgecolor="black"),medianprops=dict(color="black"))
bp2 = ax.bxp(stats_smoothgrad, widths = 0.3, positions=[1,2,3,4,5,6,7,8], showfliers=False, patch_artist=True,boxprops=dict(facecolor="black", color="#29aeea"),capprops=dict(color="black"),whiskerprops=dict(color="black"),flierprops=dict(color="black", markeredgecolor="black"),medianprops=dict(color="black"))
bp3 = ax.bxp(stats_deeplift, widths = 0.3,positions=[1.3,2.3,3.3,4.3,5.3,6.3,7.3,8.3], showfliers=False, patch_artist=True,boxprops=dict(facecolor="black", color="#29ea65"),capprops=dict(color="black"),whiskerprops=dict(color="black"),flierprops=dict(color="black", markeredgecolor="black"),medianprops=dict(color="black"))

ax.set_xticklabels(['', '', '', '', '', '', '', '', '0.1', '0.2',  '0.3',  '0.4',  '0.6',  '0.7',  '0.8',  '0.9', '', '', '', '', '', '', '', ''])

intgrad_patch = mpatches.Patch(color='#EA6529', label='IntegratedGradients')
smoothgrad_patch = mpatches.Patch(color='#29aeea', label='SmoothGrad')
deeplift_patch = mpatches.Patch(color='#29ea65', label='DeepLift')
plt.legend(handles=[intgrad_patch, smoothgrad_patch, deeplift_patch], loc="best")

ax.set_xlabel('Ratio of Females', fontsize='x-large')
ax.set_ylabel('Attack Accuracy',fontsize='x-large')
plt.tick_params(bottom = False)
plt.savefig("boxplot.pdf", bbox_inches = 'tight',pad_inches = 0, dpi=400)


==> figures/make_boxplots_2.py <==
import numpy as np
import matplotlib.pyplot as plt
from scipy import stats
import matplotlib.patches as mpatches

plt.rc('font', family='serif')
plt.rc('xtick', labelsize='medium')
plt.rc('ytick', labelsize='medium')
plt.rc('grid', linestyle="dotted", color='black')

# construct some data
intgrads = np.array([69.90, 73.47, 64.76, 51.63, 47.71, 54.47, 55.99,71.15])
intgrad_std = np.array([3.24,0.77,0.31,1.60,2.53,0.45,0.54,1.88])
deeplift= np.array([73.78, 82.14, 64.23, 56.57, 49.32, 53.30, 61.39, 66.45])
deeplift_std = np.array([1.03,0.25,2.02,0.88,1.08, 1.71, 0.48, 2.74])
smoothgrad = np.array([74.09 , 76.01 , 70.21 , 56.89, 51.11 , 51.54 , 55.03 , 75.34 ])
smoothgrad_std = np.array([2.17, 0.44,1.05, 0.94,0.48, 1.05,  0.85, 0.86 ])


q1_intgrads = intgrads + intgrad_std * stats.norm.ppf(0.25)
q3_intgrads = intgrads + intgrad_std * stats.norm.ppf(0.75)
whislo_intgrads = q1_intgrads - (q3_intgrads - q1_intgrads)*1.5
whishi_intgrads = q3_intgrads + (q3_intgrads - q1_intgrads)*1.5

q1_deeplift = deeplift + deeplift_std * stats.norm.ppf(0.25)
q3_deeplift = deeplift + deeplift_std * stats.norm.ppf(0.75)
whislo_deeplift = q1_deeplift - (q3_deeplift - q1_deeplift)*1.5
whishi_deeplift = q3_deeplift + (q3_deeplift - q1_deeplift)*1.5

q1_smoothgrad = smoothgrad + smoothgrad_std * stats.norm.ppf(0.25)
q3_smoothgrad = smoothgrad + smoothgrad_std * stats.norm.ppf(0.75)
whislo_smoothgrad = q1_smoothgrad - (q3_smoothgrad - q1_smoothgrad)*1.5
whishi_smoothgrad = q3_smoothgrad + (q3_smoothgrad - q1_smoothgrad)*1.5


keys = ['med', 'q1', 'q3', 'whislo', 'whishi']
stats_intgrads = [dict(zip(keys, vals)) for vals in zip(intgrads, q1_intgrads, q3_intgrads, whislo_intgrads, whishi_intgrads)]
stats_deeplift = [dict(zip(keys, vals)) for vals in zip(deeplift, q1_deeplift, q3_deeplift, whislo_deeplift, whishi_deeplift)]
stats_smoothgrad = [dict(zip(keys, vals)) for vals in zip(smoothgrad, q1_smoothgrad, q3_smoothgrad, whislo_smoothgrad, whishi_smoothgrad)]

ax = plt.subplot()
bp1 = ax.bxp(stats_intgrads, widths = 0.3, showfliers=False, patch_artist=True,boxprops=dict(facecolor="black", color="#EA6529"),capprops=dict(color="black"),whiskerprops=dict(color="black"),flierprops=dict(color="black", markeredgecolor="black"),medianprops=dict(color="black"))
ax.set_xlabel('Ratio of Females', fontsize='x-large')
ax.set_ylabel('Attack Accuracy',fontsize='x-large')
ax.set_xticklabels(['0.1', '0.2',  '0.3',  '0.4',  '0.6',  '0.7',  '0.8',  '0.9'])
plt.tick_params(bottom = False)
plt.savefig("boxplot_intgrads.pdf", bbox_inches = 'tight',pad_inches = 0, dpi=400)
plt.close()

ax = plt.subplot()
bp2 = ax.bxp(stats_smoothgrad, widths = 0.3, showfliers=False, patch_artist=True,boxprops=dict(facecolor="black", color="#29aeea"),capprops=dict(color="black"),whiskerprops=dict(color="black"),flierprops=dict(color="black", markeredgecolor="black"),medianprops=dict(color="black"))
ax.set_xlabel('Ratio of Females', fontsize='x-large')
ax.set_ylabel('Attack Accuracy',fontsize='x-large')
ax.set_xticklabels(['0.1', '0.2',  '0.3',  '0.4',  '0.6',  '0.7',  '0.8',  '0.9'])
plt.tick_params(bottom = False)
plt.savefig("boxplot_smoothgrad.pdf", bbox_inches = 'tight',pad_inches = 0, dpi=400)
plt.close()

ax = plt.subplot()
bp3 = ax.bxp(stats_deeplift, widths = 0.3, showfliers=False, patch_artist=True,boxprops=dict(facecolor="black", color="#29ea65"),capprops=dict(color="black"),whiskerprops=dict(color="black"),flierprops=dict(color="black", markeredgecolor="black"),medianprops=dict(color="black"))
ax.set_xlabel('Ratio of Females', fontsize='x-large')
ax.set_ylabel('Attack Accuracy',fontsize='x-large')
ax.set_xticklabels(['0.1', '0.2',  '0.3',  '0.4',  '0.6',  '0.7',  '0.8',  '0.9'])
plt.tick_params(bottom = False)
plt.savefig("boxplot_deeplift.pdf", bbox_inches = 'tight',pad_inches = 0, dpi=400)
plt.close()

# bp1 = ax.bxp(stats_intgrads, widths = 0.3, positions=[0.7,1.7,2.7,3.7,4.7,5.7,6.7,7.7], showfliers=False, patch_artist=True,boxprops=dict(facecolor="black", color="#EA6529"),capprops=dict(color="black"),whiskerprops=dict(color="black"),flierprops=dict(color="black", markeredgecolor="black"),medianprops=dict(color="black"))
# bp2 = ax.bxp(stats_smoothgrad, widths = 0.3, positions=[1,2,3,4,5,6,7,8], showfliers=False, patch_artist=True,boxprops=dict(facecolor="black", color="#29aeea"),capprops=dict(color="black"),whiskerprops=dict(color="black"),flierprops=dict(color="black", markeredgecolor="black"),medianprops=dict(color="black"))
# bp3 = ax.bxp(stats_deeplift, widths = 0.3,positions=[1.3,2.3,3.3,4.3,5.3,6.3,7.3,8.3], showfliers=False, patch_artist=True,boxprops=dict(facecolor="black", color="#29ea65"),capprops=dict(color="black"),whiskerprops=dict(color="black"),flierprops=dict(color="black", markeredgecolor="black"),medianprops=dict(color="black"))

# ax.set_xticklabels(['', '', '', '', '', '', '', '', '0.1', '0.2',  '0.3',  '0.4',  '0.6',  '0.7',  '0.8',  '0.9', '', '', '', '', '', '', '', ''])

# intgrad_patch = mpatches.Patch(color='#EA6529', label='IntegratedGradients')
# smoothgrad_patch = mpatches.Patch(color='#29aeea', label='SmoothGrad')
# deeplift_patch = mpatches.Patch(color='#29ea65', label='DeepLift')
# plt.legend(handles=[intgrad_patch, smoothgrad_patch, deeplift_patch], loc="best")

# ax.set_xlabel('Ratio of Females', fontsize='x-large')
# ax.set_ylabel('Attack Accuracy',fontsize='x-large')
# plt.tick_params(bottom = False)
# plt.savefig("boxplot.pdf", bbox_inches = 'tight',pad_inches = 0, dpi=400)

